$\texttt{ChisholmD.wl}$- Automated rational approximant for bi-variate series

The Chisholm rational approximant is a natural generalization to two variables of the well-known single variable Pad\'e approximant, and has the advantage of reducing to the latter when one of the variables is set equals to 0. We present, to our knowledge, the first automated Mathematica package to evaluate diagonal Chisholm approximants of two variable series. For the moment, the package can only be used to evaluate diagonal approximants i.e. the maximum powers of both the variables, in both the numerator and the denominator, is equal to some integer $M$. We further modify the original method so as to allow us to evaluate the approximants around some general point $(x,y)$ not necessarily $(0,0)$. Using the approximants around general point $(x,y)$, allows us to get a better estimate of the result when the point of evaluation is far from $(0,0)$. Several examples of the elementary functions have been studied which shows that the approximants can be useful for analytic continuation and convergence acceleration purposes. We continue our study using various examples of two variable hypergeometric series, $\mathrm{Li}_{2,2}(x,y)$ etc that arise in particle physics and in the study of critical phenomena in condensed matter physics. The demonstration of the package is discussed in detail and the Mathematica package is provided as an ancillary file.

==> anc/ChisholmD.wl <==
(* ::Package:: *)

BeginPackage["ChisholmD`"]


Print["ChisholmD.wl 1.0\n","Authors : Souvik Bera & Tanay Pathak"];


ChisholmD::usage="The command gives the Chisholm approximant in two-variables.
 ChisholmD[series,{a,b,order},{variable 1, variable 2]";



Begin["`Private`"]


sortF[lst_]:=SortBy[lst,{Max@#,Total@#}&[Exponent[#,Variables[lst]]]&]


ChisholmD[series_,{X_,Y_,order_},{var1_,var2_}]:= Module[{s0,o0,dseries,nseries,x0,y0,listcoeff1,listcoeff2,coefflist,eqns1,eqns2,conlist,valconst,approx,i,j,
eqnstotal,a,b,c,s,lhs,coefflist2,eqnp,X0,Y0,seriesm},
X0=X;Y0=Y;
o0= order;x0=var1;y0=var2;
(*s= Expand[Normal[Series[series,{x0,X0,2o0},{y0,Y0,2o0}]]/.{x0-> x0+X0, y0-> y0+Y0}];*)
s=Expand[Total[Normal[Map[Series[#,{x0,X0,2o0},{y0,Y0,2o0}]&,(List@@(series))]]]/.{x0-> x0+X0, y0-> y0+Y0}];
(*Print[s];*)
s0=s/(s/.{x0->0,y0->0});
(*Print[s0];*)
coefflist=MonomialList[Total[Complement[Flatten[Table[x0^i y0^j Boole[i+j<= 2 o0+1],{i,0,2 o0},{j,0,2 o0}]],{1,0}]],"NegativeDegreeLexicographic"];
coefflist2=Flatten[Partition[sortF[Complement[Flatten[Table[x0^i y0^j Boole[i+j== 2 o0+1],{i,0,2 o0},{j,0,2 o0}]],{1,0}]],2],1];
Array[a,{o0,o0}];
Array[b,{o0,o0}];
Array[c,{o0,o0}];
a[0,0]=1;b[0,0]=1;eqns2={};
conlist=Complement[Flatten[Table[{a[i,j],b[i,j]}Boole[i+j=!=0],{i,0,o0},{j,0,o0}]],{0}];
nseries=Sum[a[i,j](-1)^i x0^i y0^j,{i,0,o0},{j,0,o0}];
dseries=Sum[b[i,j](-1)^j x0^i y0^j,{i,0,o0},{j,0,o0}];
lhs= Expand[dseries s0];
(*Print[lhs];*)
listcoeff1= DeleteCases[MonomialList[(lhs/.{x0^i_. y0^j_.-> If[i+j==2o0+1 ||i+j>2o0+1,0,x0^i y0^j]}/.{x0^i_.-> If[i==2o0+1||i>2o0+1,0,x0^i]}/.{y0^i_-> If[i==2o0+1||i>2o0+1,0,y0^i]}),{x0,y0}
,"NegativeDegreeLexicographic"]/.{x0->1,y0->1},1];
listcoeff2= Coefficient[Expand[nseries],coefflist]/.{x0->0,y0->0};
eqns1= Table[listcoeff1[[i]]==listcoeff2[[i]],{i,1,Length[listcoeff1]}];
(*Print[eqns2= (Total[#]==0)&/@Partition[(Coefficient[lhs,#])&/@coefflist2,2]//AbsoluteTiming];*)
eqns2= ((Total[#]/.{x0->1,y0->1})==0)&/@Partition[sortF[MonomialList[Total[DeleteCases[Complement[List@@(lhs),List@@(lhs/.{x0^i_. y0^j_.-> If[i+j==2o0+1,0,x0^i y0^j]}/.{x0^i_.-> If[i==2o0+1||i>2o0+1,0,x0^i]}/.{y0^i_-> If[i==2o0+1||i>2o0+1,0,y0^i]})]
/.{x0^i_. y0^j_.-> If[i+j==2o0+1,x0^i y0^j,0]}/.{x0^i_.-> If[i==2o0+1||i>2o0+1,0,x0^i]}/.{y0^i_-> If[i==2o0+1||i>2o0+1,0,y0^i]},0]],{x0,y0},"Lexicographic"]],2];
(*Print[Flatten[eqns1]//TableForm];*)
(*Print[coefflist];*)
eqnstotal= Join[eqns1,Flatten[eqns2]];
valconst=Flatten[Solve[eqnstotal,conlist]];
approx=(s/.{x0->0,y0->0}) (nseries/.valconst)/(dseries/.valconst)/.{x0-> x0-X0, y0-> y0-Y0};
(*Print[listcoeff1//Length];
Print[listcoeff2//Length];*)
(*Print[eqns1//TableForm];*)
(*Print[eqnstotal//TableForm];*)
(*Print[valconst];
Print[nseries];*)
Return[approx];
]


End[]


EndPackage[]

